SelectFormer: Private and Practical Data Selection for Transformers

Critical to a free data market is $\textit{private data selection}$, i.e. the model owner selects and then appraises training data from the data owner before both parties commit to a transaction. To keep the data and model private, this process shall evaluate the target model to be trained over Multi-Party Computation (MPC). While prior work suggests that evaluating Transformer-based models over MPC is prohibitively expensive, this paper makes it practical for the purpose of data selection. Our contributions are three: (1) a new pipeline for private data selection over MPC; (2) emulating high-dimensional nonlinear operators with low-dimension MLPs, which are trained on a small sample of the data of interest; (3) scheduling MPC in a parallel, multiphase fashion. We evaluate our method on diverse Transformer models and NLP/CV benchmarks. Compared to directly evaluating the target model over MPC, our method reduces the delay from thousands of hours to tens of hours, while only seeing around 0.20% accuracy degradation from training with the selected data.

==> figs/docx.sh <==
#!/bin/bash
# convert docx to pdf using libreoffice

fbname=$(basename "$1" .docx)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf



==> scripts/linux/docx.sh <==
#!/bin/bash
# convert docx to pdf using libreoffice
#
# to install dep: 
# apt get install libreoffice-writer libreoffice-impress pdftk-java texlive-extra-utils

fbname=$(basename "$1" .dox)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf



==> scripts/linux/ppt.sh <==
#!/bin/bash
# convert pptx to pdf using libreoffice

fbname=$(basename "$1" .pptx)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf


